Relativistic Thermal Bremsstrahlung Gaunt Factor for the Intracluster Plasma. II. Analytic Fitting Formulae

We present accurate analytic fitting formulae which summarize the results of the recent calculation by Nozawa, Itoh and Kohyama on the relativistic thermal bremsstrahlung Gaunt factor for the intracluster plasma. The fitting is carried out for Z = 1 to 28, 6.0 < log T < 8.5, -4.0 < log (omega/kT) < 1.0, where Z is the charge number of the ion, T is the temperature, and omega is the angular frequency of the emitted photon. The present analytic fitting formulae will be useful for the analysis of the X-ray emission which comes from the intracluster plasma as well as the other X-ray sources.

==> gaunt-fit.f <==
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C                                                                    C
C     THERMAL BREMSSTRAHLUNG GAUNT FACTOR ANALYTIC FITTING FORMULA   C
C                                                                    C
C            GF = sum{ T^i * U^j }, { i,j = 0 - 10 }.                C
C                                                                    C
C     This formula is available for -4 <log u <1,  6 <log T <8.5,    C
C           &    1 <Z <30                                            C
C                                                                    C
C     Insert the coefficients from DATA FILE.                        C
C     The coefficients are arranged in Aij = A00, A01, A02, ...      C
C                                                                    C
C                             28th Feb. 2001 Li-Da- Group (^_^)      C
C                                                                    C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
       IMPLICIT REAL*8 (A-H, O-Z)
       REAL*8 A(121)

C     in the case of Z=1

       DATA A/
      *2.42979D+00,-2.86499D+00,4.99579D-01,3.43156D-01,-4.18944D-02,
      *-5.68063D-02,1.74588D-01,2.68556D-02,-1.53561D-01,-1.50817D-02,
      *4.48156D-02,-1.88711D-02,-2.16925D-01,-2.41059D-01,1.80971D-01,
      *4.48744D-01,-1.95323D-01,-2.53964D-01,3.00024D-01,-6.83477D-03,
      *-1.52541D-01,3.91975D-02,9.34182D-03,1.86384D-01,1.21854D-01,
      *-1.37451D-01,-8.23360D-01,-4.72693D-01,2.98602D+00,9.55789D-01,
      *-3.84957D+00,-4.78813D-01,1.61382D+00,9.12597D-02,-1.34722D-01,
      *-2.75406D-01,-8.52425D-01,9.45650D-01,3.68253D+00,-1.75533D+00,
      *-4.88239D+00,1.57378D+00,2.10176D+00,-5.21118D-01,-1.02245D-01,
      *-4.46492D-01,2.57659D-01,1.11846D+00,4.93886D+00,2.22436D+00,
      *-2.12164D+01,-6.02085D+00,2.73997D+01,3.25013D+00,-1.13785D+01,
      *-1.52040D-01,2.90882D-01,9.68053D-01,2.00368D+00,-4.34255D+00,
      *-9.48579D+00,7.65932D+00,1.30380D+01,-6.03848D+00,-5.70148D+00,
      *1.76429D+00,1.37061D-01,1.10173D+00,-5.55546D-01,-2.24507D+00,
      *-1.19797D+01,-6.40743D+00,5.16650D+01,1.56067D+01,-6.69150D+01,
      *-8.23744D+00,2.78509D+01,1.98974D-01,-3.00431D-01,-1.23622D+00,
      *-2.22406D+00,5.49768D+00,1.03009D+01,-9.24220D+00,-1.41964D+01,
      *6.77552D+00,6.24736D+00,-1.79388D+00,-8.54105D-02,-1.19625D+00,
      *4.17137D-01,2.10596D+00,1.29195D+01,7.30422D+00,-5.43550D+01,
      *-1.68713D+01,7.00780D+01,8.79718D+00,-2.91277D+01,-8.26964D-02,
      *1.09680D-01,5.34604D-01,8.94099D-01,-2.30457D+00,-4.01604D+00,
      *3.69866D+00,5.51504D+00,-2.53101D+00,-2.42607D+00,6.07045D-01,
      *2.13046D-02,4.58548D-01,-1.06446D-01,-7.52781D-01,-5.00532D+00,
      *-2.81808D+00,2.05954D+01,6.38161D+00,-2.64212D+01,-3.30777D+00,
      *1.09661D+01/

C     UI = log u, TI = log T

       DO 10 UI = -4.d0, 1.01d0, 0.1d0
          U = ( UI + 1.5d0 )/2.5d0

          DO 20 TI = 6.d0, 8.5d0, 0.1d0
             T = ( TI - 7.25d0 )/1.25d0


       GF = A(1) +A(2)*U +A(3)*U**2 +A(4)*U**3 +A(5)*U**4
      *     +A(6)*U**5+A(7)*U**6 +A(8)*U**7 +A(9)*U**8
      *     +A(10)*U**9 +A(11)*U**10
      *     +( A(12)+A(13)*U+A(14)*U**2+A(15)*U**3+A(16)*U**4
      *     +A(17)*U**5+A(18)*U**6+A(19)*U**7 +A(20)*U**8
      *     +A(21)*U**9 +A(22)*U**10 )*T
      *     +( A(23)+A(24)*U+A(25)*U**2+A(26)*U**3+A(27)*U**4
      *     +A(28)*U**5+A(29)*U**6+A(30)*U**7 +A(31)*U**8
      *     +A(32)*U**9 +A(33)*U**10 )*T**2
      *     +( A(34)+A(35)*U+A(36)*U**2+A(37)*U**3+A(38)*U**4
      *     +A(39)*U**5+A(40)*U**6+A(41)*U**7 +A(42)*U**8
      *     +A(43)*U**9 +A(44)*U**10 )*T**3
      *     +( A(45)+A(46)*U+A(47)*U**2+A(48)*U**3+A(49)*U**4
      *     +A(50)*U**5+A(51)*U**6+A(52)*U**7 +A(53)*U**8
      *     +A(54)*U**9 +A(55)*U**10 )*T**4
      *     +( A(56)+A(57)*U+A(58)*U**2+A(59)*U**3+A(60)*U**4
      *     +A(61)*U**5+A(62)*U**6+A(63)*U**7 +A(64)*U**8
      *     +A(65)*U**9 +A(66)*U**10 )*T**5
      *     +( A(67)+A(68)*U+A(69)*U**2+A(70)*U**3+A(71)*U**4
      *     +A(72)*U**5+A(73)*U**6+A(74)*U**7 +A(75)*U**8
      *     +A(76)*U**9 +A(77)*U**10 )*T**6
      *     +( A(78)+A(79)*U+A(80)*U**2+A(81)*U**3+A(82)*U**4
      *     +A(83)*U**5+A(84)*U**6+A(85)*U**7 +A(86)*U**8
      *     +A(87)*U**9 +A(88)*U**10 )*T**7
      *     +( A(89)+A(90)*U+A(91)*U**2+A(92)*U**3+A(93)*U**4
      *     +A(94)*U**5+A(95)*U**6+A(96)*U**7 +A(97)*U**8
      *     +A(98)*U**9 +A(99)*U**10 )*T**8
      *     +( A(100)+A(101)*U+A(102)*U**2+A(103)*U**3+A(104)*U**4
      *     +A(105)*U**5+A(106)*U**6+A(107)*U**7+A(108)*U**8
      *     +A(109)*U**9+A(110)*U**10)*T**9
      *     +( A(111)+A(112)*U+A(113)*U**2+A(114)*U**3+A(115)*U**4
      *     +A(116)*U**5+A(117)*U**6+A(118)*U**7+A(119)*U**8
      *     +A(120)*U**9+A(121)*U**10)*T**10

          write(6,*)UI,TI,GF

  20      CONTINUE
  10      CONTINUE

       STOP
       END

CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C                                                                    C
C     DATA FILE / The coefficients Z = 1 - 30                        C
C                                                                    C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C     Z=1
       DATA A/
      *2.42979D+00,-2.86499D+00,4.99579D-01,3.43156D-01,-4.18944D-02,
      *-5.68063D-02,1.74588D-01,2.68556D-02,-1.53561D-01,-1.50817D-02,
      *4.48156D-02,-1.88711D-02,-2.16925D-01,-2.41059D-01,1.80971D-01,
      *4.48744D-01,-1.95323D-01,-2.53964D-01,3.00024D-01,-6.83477D-03,
      *-1.52541D-01,3.91975D-02,9.34182D-03,1.86384D-01,1.21854D-01,
      *-1.37451D-01,-8.23360D-01,-4.72693D-01,2.98602D+00,9.55789D-01,
      *-3.84957D+00,-4.78813D-01,1.61382D+00,9.12597D-02,-1.34722D-01,
      *-2.75406D-01,-8.52425D-01,9.45650D-01,3.68253D+00,-1.75533D+00,
      *-4.88239D+00,1.57378D+00,2.10176D+00,-5.21118D-01,-1.02245D-01,
      *-4.46492D-01,2.57659D-01,1.11846D+00,4.93886D+00,2.22436D+00,
      *-2.12164D+01,-6.02085D+00,2.73997D+01,3.25013D+00,-1.13785D+01,
      *-1.52040D-01,2.90882D-01,9.68053D-01,2.00368D+00,-4.34255D+00,
      *-9.48579D+00,7.65932D+00,1.30380D+01,-6.03848D+00,-5.70148D+00,
      *1.76429D+00,1.37061D-01,1.10173D+00,-5.55546D-01,-2.24507D+00,
      *-1.19797D+01,-6.40743D+00,5.16650D+01,1.56067D+01,-6.69150D+01,
      *-8.23744D+00,2.78509D+01,1.98974D-01,-3.00431D-01,-1.23622D+00,
      *-2.22406D+00,5.49768D+00,1.03009D+01,-9.24220D+00,-1.41964D+01,
      *6.77552D+00,6.24736D+00,-1.79388D+00,-8.54105D-02,-1.19625D+00,
      *4.17137D-01,2.10596D+00,1.29195D+01,7.30422D+00,-5.43550D+01,
      *-1.68713D+01,7.00780D+01,8.79718D+00,-2.91277D+01,-8.26964D-02,
      *1.09680D-01,5.34604D-01,8.94099D-01,-2.30457D+00,-4.01604D+00,
      *3.69866D+00,5.51504D+00,-2.53101D+00,-2.42607D+00,6.07045D-01,
      *2.13046D-02,4.58548D-01,-1.06446D-01,-7.52781D-01,-5.00532D+00,
      *-2.81808D+00,2.05954D+01,6.38161D+00,-2.64212D+01,-3.30777D+00,
      *1.09661D+01/
C     Z=2
       DATA A/
      *2.43018D+00,-2.72345D+00,6.53244D-01,3.20441D-01,-2.38429D-01,
      *-2.12832D-01,2.00668D-01,1.61491D-01,-8.57469D-02,-4.75630D-02,
      *1.66734D-02,3.18447D-02,-3.69946D-01,-4.35144D-01,6.12665D-02,
      *6.28183D-01,1.59698D-01,-5.92434D-01,3.06090D-02,5.51209D-01,
      *-7.50336D-02,-2.36699D-01,-1.36511D-01,1.86195D-01,4.04170D-01,
      *5.90473D-01,-6.54710D-01,-1.86120D+00,6.71743D-01,2.22473D+00,
      *-3.07633D-01,-9.44580D-01,1.20284D-02,1.28409D-01,2.51376D-01,
      *6.20160D-01,-2.12638D+00,-5.20023D+00,5.15321D+00,1.32814D+01,
      *-5.42608D+00,-1.41340D+01,2.06330D+00,5.36417D+00,3.12032D-01,
      *-3.15528D-01,-1.55097D+00,-3.89762D+00,4.82155D+00,1.54232D+01,
      *-4.74722D+00,-2.01548D+01,5.70024D-01,8.69176D+00,8.68054D-01,
      *-6.27157D-02,-9.39514D-01,-1.92714D+00,7.13246D+00,1.66775D+01,
      *-1.81139D+01,-4.38396D+01,1.90438D+01,4.69143D+01,-7.12435D+00,
      *-1.77403D+01,-7.32389D-01,2.57734D-01,2.90231D+00,1.15635D+01,
      *-7.39508D+00,-4.26394D+01,2.35841D+00,5.47756D+01,7.56836D+00,
      *-2.34125D+01,-5.30361D+00,-1.97011D-02,1.27892D+00,2.49835D+00,
      *-8.61105D+00,-2.05150D+01,2.17460D+01,5.33622D+01,-2.28362D+01,
      *-5.68566D+01,8.54026D+00,2.14476D+01,7.25455D-01,1.19328D-01,
      *-2.40613D+00,-1.37882D+01,3.84819D+00,4.82621D+01,6.03324D+00,
      *-6.08902D+01,-1.59956D+01,2.57998D+01,8.35935D+00,3.35761D-02,
      *-5.69408D-01,-1.08181D+00,3.52091D+00,8.57917D+00,-8.76286D+00,
      *-2.20502D+01,9.15036D+00,2.33662D+01,-3.40816D+00,-8.78451D+00,
      *-2.53349D-01,-1.55129D-01,7.35601D-01,5.63159D+00,-3.72771D-01,
      *-1.90841D+01,-4.64385D+00,2.37796D+01,8.27763D+00,-1.00071D+01,
      *-3.92613D+00/
C     Z=3
       DATA A/
      *2.40975D+00,-2.60977D+00,7.80382D-01,3.56224D-01,-3.07763D-01,
      *-3.76640D-01,8.06517D-02,2.71201D-01,5.10339D-02,-7.23001D-02,
      *-2.22602D-02,1.16022D-01,-4.42185D-01,-4.97155D-01,-1.41147D-01,
      *3.23017D-01,4.60350D-01,-1.30098D-02,-2.14008D-01,1.76547D-01,
      *3.46920D-02,-1.55264D-01,-1.69447D-01,-7.08144D-02,2.38109D-02,
      *1.13137D+00,1.64742D+00,-1.83066D+00,-4.52334D+00,1.22365D+00,
      *5.24264D+00,-2.31565D-01,-2.23280D+00,-2.51538D-02,4.07142D-01,
      *1.08965D+00,-1.39549D-01,-5.70461D+00,-2.20564D+00,1.23167D+01,
      *4.10689D+00,-1.23765D+01,-2.13249D+00,4.67728D+00,2.04256D-02,
      *1.48913D+00,5.39570D-01,-8.19381D+00,-1.21877D+01,1.64207D+01,
      *3.95731D+01,-1.20533D+01,-4.90389D+01,2.23787D+00,2.11590D+01,
      *4.09184D-01,-1.10850D+00,-3.79855D+00,-2.28792D-01,2.13120D+01,
      *8.73122D+00,-4.55837D+01,-1.51762D+01,4.30987D+01,7.46992D+00,
      *-1.50447D+01,3.15197D-01,-4.34569D+00,-2.93636D+00,2.01544D+01,
      *3.76836D+01,-3.85034D+01,-1.14731D+02,2.63104D+01,1.38389D+02,
      *-3.72797D+00,-5.86407D+01,-5.82108D-01,1.10407D+00,5.11406D+00,
      *1.69949D+00,-2.74686D+01,-1.32737D+01,5.69884D+01,2.01252D+01,
      *-5.16248D+01,-9.15098D+00,1.70287D+01,-5.47274D-01,4.85466D+00,
      *4.49348D+00,-2.02995D+01,-4.59946D+01,3.66801D+01,1.32638D+02,
      *-2.31357D+01,-1.55497D+02,2.23637D+00,6.46247D+01,2.56293D-01,
      *-3.64181D-01,-2.25896D+00,-1.20859D+00,1.16892D+01,6.42960D+00,
      *-2.35848D+01,-8.87148D+00,2.06108D+01,3.78807D+00,-6.46175D+00,
      *2.62853D-01,-1.86090D+00,-2.10464D+00,7.23503D+00,1.91027D+01,
      *-1.24579D+01,-5.30289D+01,7.28296D+00,6.07675D+01,-3.79695D-01,
      *-2.48316D+01/
C     Z=4
       DATA A/
      *2.37989D+00,-2.52395D+00,8.73182D-01,4.10816D-01,-2.83752D-01,
      *-4.75682D-01,-1.20963D-01,2.79488D-01,2.28546D-01,-5.25988D-02,
      *-7.53209D-02,1.88841D-01,-4.42757D-01,-4.95574D-01,-2.99372D-01,
      *7.01433D-02,4.76958D-01,2.56778D-01,-8.58480D-02,4.24535D-02,
      *-3.39101D-02,-1.06008D-01,-1.63759D-01,-4.94494D-02,-4.12004D-01,
      *1.52733D-01,2.54857D+00,8.64698D-01,-4.75089D+00,-1.32412D+00,
      *4.31900D+00,5.47022D-01,-1.53821D+00,-7.49846D-02,-8.75525D-02,
      *1.20180D+00,2.80578D+00,-3.95021D+00,-8.47484D+00,6.69196D+00,
      *9.72016D+00,-5.82093D+00,-3.90203D+00,1.97415D+00,-2.40134D-01,
      *7.86343D-01,3.63367D+00,-1.50540D-01,-2.18460D+01,-6.48003D+00,
      *4.86375D+01,1.18225D+01,-4.72114D+01,-5.84463D+00,1.67929D+01,
      *4.10230D-01,9.19773D-01,-4.29388D+00,-1.19308D+01,1.68168D+01,
      *3.70300D+01,-2.96340D+01,-4.40601D+01,2.48256D+01,1.80053D+01,
      *-8.01276D+00,1.00744D+00,-1.41250D+00,-1.16507D+01,-5.96521D+00,
      *6.62294D+01,3.41385D+01,-1.47407D+02,-5.08928D+01,1.43577D+02,
      *2.35807D+01,-5.11329D+01,-4.81020D-01,-1.78159D+00,5.64674D+00,
      *1.76457D+01,-2.21590D+01,-5.30303D+01,3.95325D+01,6.25844D+01,
      *-3.33397D+01,-2.54793D+01,1.08112D+01,-1.22138D+00,6.95454D-01,
      *1.43743D+01,1.26897D+01,-7.88189D+01,-5.39212D+01,1.74183D+02,
      *7.42545D+01,-1.69583D+02,-3.31767D+01,6.04830D+01,1.80525D-01,
      *9.49873D-01,-2.41311D+00,-8.22555D+00,9.34029D+00,2.41216D+01,
      *-1.66908D+01,-2.82084D+01,1.41353D+01,1.14375D+01,-4.60119D+00,
      *4.87451D-01,2.80142D-02,-5.98007D+00,-6.78124D+00,3.20509D+01,
      *2.57918D+01,-7.04560D+01,-3.41804D+01,6.85587D+01,1.49794D+01,
      *-2.44755D+01/
C     Z=5
       DATA A/
      *2.34678D+00,-2.45568D+00,9.39661D-01,4.44317D-01,-2.34527D-01,
      *-4.75024D-01,-2.77665D-01,1.95396D-01,3.31099D-01,-6.62374D-03,
      *-9.73365D-02,2.46355D-01,-4.45690D-01,-4.53208D-01,-1.67220D-01,
      *-1.63766D-01,-2.43292D-01,5.78079D-01,7.38401D-01,-2.57839D-01,
      *-3.28665D-01,2.02903D-02,-1.64637D-01,5.29196D-02,-5.76522D-01,
      *-3.94172D-01,1.72007D+00,1.25795D+00,-1.18922D+00,-1.05795D+00,
      *8.29497D-02,3.07707D-01,1.06764D-01,-5.06526D-02,-2.98836D-01,
      *6.78685D-01,1.41279D+00,1.21320D+00,-7.66964D-01,-8.22430D+00,
      *-5.78487D-01,1.08546D+01,3.59068D-01,-4.44364D+00,-2.52512D-01,
      *-2.38914D-01,4.42743D+00,2.25029D+00,-1.42436D+01,-5.48872D+00,
      *1.29541D+01,7.00458D+00,-1.08354D+00,-3.34977D+00,-2.10540D+00,
      *1.35888D-01,1.55859D+00,-1.54081D+00,-5.39881D+00,-8.56391D+00,
      *4.89452D+00,4.46932D+01,-1.25839D+00,-5.87190D+01,8.12964D-02,
      *2.41685D+01,8.95871D-01,1.58749D+00,-1.24010D+01,-8.00101D+00,
      *3.34644D+01,1.37775D+01,-1.21697D+01,-1.65474D+01,-2.76435D+01,
      *8.44970D+00,1.87229D+01,-2.52962D-02,-2.46381D+00,8.75166D-01,
      *7.78275D+00,1.73564D+01,-7.57342D+00,-7.26934D+01,2.59953D+00,
      *9.15278D+01,-3.29080D-01,-3.71138D+01,-9.22216D-01,-2.71821D+00,
      *1.33790D+01,1.10982D+01,-2.91143D+01,-1.60913D+01,-1.31671D+01,
      *1.71862D+01,6.23572D+01,-8.70240D+00,-3.33996D+01,-4.33511D-02,
      *1.17702D+00,9.21413D-02,-3.61125D+00,-9.75200D+00,3.78236D+00,
      *3.58252D+01,-1.54410D+00,-4.35851D+01,2.46441D-01,1.74439D+01,
      *3.13119D-01,1.35076D+00,-4.89526D+00,-5.05765D+00,8.22931D+00,
      *6.89846D+00,1.39934D+01,-6.75164D+00,-3.41717D+01,3.30671D+00,
      *1.68265D+01/
C     Z=6
       DATA A/
      *2.31324D+00,-2.39761D+00,9.80763D-01,4.60447D-01,-1.66950D-01,
      *-4.37270D-01,-3.79127D-01,9.81656D-02,3.49807D-01,3.72020D-02,
      *-8.61843D-02,2.90077D-01,-4.52648D-01,-3.35058D-01,-1.36787D-01,
      *-4.45235D-01,-2.56643D-01,6.63238D-01,5.73238D-01,-1.86846D-01,
      *-2.10214D-01,-4.50475D-03,-1.84475D-01,1.13247D-01,-3.80861D-02,
      *-9.56377D-01,-1.19301D+00,2.25226D+00,3.74501D+00,-1.63317D+00,
      *-3.47186D+00,3.82321D-01,1.06543D+00,2.27310D-02,-3.74885D-01,
      *-8.50768D-01,1.90547D+00,6.57048D+00,-2.86580D+00,-1.44879D+01,
      *2.06669D+00,1.38358D+01,-6.69512D-01,-4.93604D+00,1.52751D-02,
      *-8.07930D-01,-1.26655D+00,7.27685D+00,1.28971D+01,-1.95220D+01,
      *-3.50541D+01,2.05215D+01,3.69900D+01,-7.56829D+00,-1.35975D+01,
      *-2.79135D-01,1.73745D+00,4.08815D+00,-7.27254D+00,-2.78661D+01,
      *1.34622D+01,6.55888D+01,-1.10623D+01,-6.57620D+01,3.44166D+00,
      *2.39270D+01,-5.48233D-02,3.17425D+00,5.97627D+00,-2.31289D+01,
      *-5.01149D+01,6.04169D+01,1.31067D+02,-6.44602D+01,-1.38917D+02,
      *2.42826D+01,5.19089D+01,5.52281D-01,-2.59847D+00,-5.86732D+00,
      *9.19113D+00,3.86941D+01,-1.58504D+01,-9.08229D+01,1.18905D+01,
      *9.10700D+01,-3.22096D+00,-3.30689D+01,3.11186D-01,-4.46407D+00,
      *-8.67537D+00,2.80458D+01,6.80409D+01,-7.05256D+01,-1.74169D+02,
      *7.40919D+01,1.83405D+02,-2.76847D+01,-6.84715D+01,-2.90775D-01,
      *1.19076D+00,2.62142D+00,-3.63936D+00,-1.68604D+01,5.55221D+00,
      *3.92002D+01,-3.47429D+00,-3.91003D+01,6.76933D-01,1.41456D+01,
      *-2.10748D-01,2.00644D+00,3.92339D+00,-1.13676D+01,-2.96772D+01,
      *2.76507D+01,7.49432D+01,-2.85279D+01,-7.84622D+01,1.05351D+01,
      *2.92240D+01/
C     Z=7
       DATA A/
      *2.27996D+00,-2.34706D+00,1.02173D+00,4.57196D-01,-1.71768D-01,
      *-3.66032D-01,-3.03012D-01,-1.15486D-03,2.07211D-01,7.13804D-02,
      *-2.21619D-02,3.28838D-01,-4.69003D-01,-3.27998D-01,4.50310D-03,
      *-2.07195D-01,-4.98548D-01,-2.13529D-02,6.04487D-01,4.03451D-01,
      *-1.53073D-01,-1.72456D-01,-1.83393D-01,1.46227D-01,-1.54214D-01,
      *-8.09814D-01,-4.14571D-01,1.30263D+00,7.28982D-01,-6.02769D-01,
      *6.54082D-01,8.28154D-02,-7.39104D-01,2.37125D-02,-2.12933D-01,
      *-6.84222D-01,1.42880D-01,4.31619D+00,1.67018D+00,-8.43175D+00,
      *-2.32067D+00,7.82257D+00,8.13611D-01,-2.87727D+00,1.11831D-01,
      *-9.94379D-01,-2.14619D-01,5.26476D+00,4.79587D+00,-1.24509D+01,
      *-9.88716D+00,1.36811D+01,4.89907D+00,-5.58224D+00,3.01375D-01,
      *-3.67059D-01,7.39536D-01,3.85247D+00,1.38277D+00,-2.19705D+01,
      *-1.09009D+01,4.93982D+01,1.66382D+01,-5.02549D+01,-7.56389D+00,
      *1.89914D+01,-3.73695D-01,3.12669D+00,2.84861D+00,-1.33371D+01,
      *-2.47117D+01,2.98795D+01,5.54108D+01,-3.27334D+01,-4.55831D+01,
      *1.33475D+01,1.22381D+01,6.74626D-01,-7.10756D-01,-6.83316D+00,
      *-5.28892D+00,3.80214D+01,2.64444D+01,-8.82636D+01,-3.94090D+01,
      *9.33514D+01,1.83471D+01,-3.63291D+01,6.98992D-01,-3.58377D+00,
      *-6.09376D+00,1.15771D+01,4.32133D+01,-2.00126D+01,-9.96179D+01,
      *1.75790D+01,9.31207D+01,-6.11440D+00,-3.08155D+01,-3.38902D-01,
      *1.49059D-01,3.61783D+00,3.75494D+00,-1.98375D+01,-1.64571D+01,
      *4.68183D+01,2.41434D+01,-5.07027D+01,-1.12621D+01,2.01293D+01,
      *-3.67019D-01,1.33136D+00,3.47507D+00,-2.90801D+00,-2.27167D+01,
      *1.70278D+00,5.31983D+01,1.84797D+00,-5.26394D+01,-1.66304D+00,
      *1.87566D+01/
C     Z=8
       DATA A/
      *2.24788D+00,-2.30137D+00,1.05092D+00,4.43058D-01,-1.63827D-01,
      *-2.82880D-01,-2.66615D-01,-1.03006D-01,1.37962D-01,1.06496D-01,
      *3.99084D-03,3.60135D-01,-4.80769D-01,-3.12518D-01,8.53226D-02,
      *-5.50857D-02,-5.36124D-01,-3.56374D-01,4.60351D-01,5.50557D-01,
      *-5.65556D-02,-1.60979D-01,-1.83662D-01,1.22562D-01,3.13911D-02,
      *-3.88228D-01,-1.15689D+00,-4.50905D-01,1.88023D+00,1.68585D+00,
      *-5.97795D-01,-8.72624D-01,-1.26753D-01,1.49970D-02,-1.64135D-01,
      *-4.22845D-01,-4.31690D-01,1.86552D+00,2.62609D+00,-2.48434D+00,
      *-2.73456D+00,2.23186D+00,8.06507D-01,-1.01691D+00,2.47604D-01,
      *-7.77932D-01,-1.71073D+00,1.71417D+00,1.03649D+01,5.66666D-01,
      *-2.09730D+01,-4.09910D+00,1.79987D+01,2.37414D+00,-5.74371D+00,
      *-3.54246D-01,5.64680D-01,1.61946D+00,2.99780D+00,-6.02807D+00,
      *-1.30046D+01,8.97655D+00,1.61750D+01,-7.11300D+00,-6.47648D+00,
      *2.53049D+00,-7.60705D-01,2.45032D+00,5.80206D+00,-3.15550D+00,
      *-3.26517D+01,-5.81849D+00,6.82475D+01,1.54870D+01,-6.23845D+01,
      *-8.24713D+00,2.11403D+01,5.73421D-01,-5.36400D-01,-1.62575D+00,
      *-6.44824D+00,3.59435D+00,2.44764D+01,-3.31467D-01,-3.05422D+01,
      *-3.73009D+00,1.26014D+01,2.03454D+00,1.05901D+00,-2.81546D+00,
      *-6.79953D+00,4.83791D-01,3.59595D+01,1.65122D+01,-7.29654D+01,
      *-2.93418D+01,6.55903D+01,1.42326D+01,-2.19528D+01,-2.53484D-01,
      *9.46597D-02,4.32763D-01,3.83390D+00,6.00937D-01,-1.34395D+01,
      *-5.45039D+00,1.65097D+01,7.70248D+00,-6.80045D+00,-3.24278D+00,
      *-4.65478D-01,1.03660D+00,2.58580D+00,1.15610D+00,-1.27266D+01,
      *-1.06014D+01,2.44957D+01,1.63666D+01,-2.10871D+01,-7.56361D+00,
      *6.80918D+00/
C     Z=9
       DATA A/
      *2.21706D+00,-2.26015D+00,1.07594D+00,4.31020D-01,-1.65575D-01,
      *-2.40395D-01,-2.19317D-01,-1.29068D-01,7.28732D-02,1.04433D-01,
      *2.55562D-02,3.84699D-01,-4.95153D-01,-2.36823D-01,9.63197D-02,
      *-3.61569D-01,-2.12402D-01,4.70274D-01,-1.86110D-01,-4.55002D-01,
      *2.61156D-01,2.48400D-01,-1.72135D-01,8.06222D-02,1.93712D-01,
      *-2.05846D-01,-1.87666D+00,-5.25070D-01,2.94029D+00,1.11108D+00,
      *-1.45505D+00,-4.00023D-01,1.90472D-01,2.15457D-02,-4.13301D-02,
      *-1.44618D+00,-4.39763D-02,8.18124D+00,-1.77719D+00,-1.74724D+01,
      *4.88587D+00,1.74118D+01,-2.92959D+00,-6.49605D+00,3.07653D-01,
      *-3.56418D-01,-3.73848D+00,6.57995D-01,2.08939D+01,-2.37845D+00,
      *-4.20965D+01,4.71126D+00,3.69858D+01,-2.87597D+00,-1.21230D+01,
      *-4.37199D-01,4.12274D-02,6.33883D+00,6.79269D-01,-3.55184D+01,
      *7.26838D+00,7.61924D+01,-1.78019D+01,-7.21857D+01,1.01559D+01,
      *2.51615D+01,-9.95083D-01,1.02558D+00,1.36569D+01,-1.56879D+00,
      *-7.60622D+01,1.23433D+01,1.58621D+02,-2.43922D+01,-1.44121D+02,
      *1.34918D+01,4.81799D+01,7.02446D-01,1.95611D-01,-9.39827D+00,
      *-1.77512D+00,5.22246D+01,-1.03303D+01,-1.09740D+02,2.63230D+01,
      *1.00604D+02,-1.50286D+01,-3.37573D+01,1.36989D+00,-9.94024D-01,
      *-1.85701D+01,9.00675D-01,1.03125D+02,-1.78218D+01,-2.14931D+02,
      *3.72190D+01,1.94616D+02,-2.05235D+01,-6.45563D+01,-3.10376D-01,
      *-2.23780D-01,4.28901D+00,1.15551D+00,-2.36077D+01,4.68986D+00,
      *4.88225D+01,-1.25745D+01,-4.37993D+01,7.23697D+00,1.43406D+01,
      *-5.98374D-01,2.65284D-01,8.20570D+00,8.25001D-02,-4.53720D+01,
      *8.07844D+00,9.40599D+01,-1.77505D+01,-8.45345D+01,9.85711D+00,
      *2.77749D+01/
C     Z=10
       DATA A/
      *2.18762D+00,-2.22249D+00,1.10059D+00,4.14549D-01,-1.88246D-01,
      *-1.91970D-01,-1.50356D-01,-1.62832D-01,1.31231D-02,1.07942D-01,
      *3.84723D-02,4.07503D-01,-5.16416D-01,-2.46544D-01,2.35740D-01,
      *-2.07145D-01,-5.37497D-01,4.65271D-01,1.87043D-01,-8.33527D-01,
      *9.23902D-02,4.89265D-01,-1.45480D-01,1.52457D-02,4.22679D-02,
      *3.61466D-01,-8.89011D-01,-2.39082D+00,1.04476D+00,3.28264D+00,
      *-3.12648D-01,-1.24640D+00,5.74205D-02,-3.61168D-02,2.39998D-01,
      *-9.01489D-01,-2.38295D+00,5.47964D+00,6.81131D+00,-1.53687D+01,
      *-7.01144D+00,1.94868D+01,2.43374D+00,-8.45456D+00,2.04476D-01,
      *3.73598D-01,-2.15703D+00,-5.56924D+00,1.13590D+01,1.92388D+01,
      *-2.61823D+01,-2.35310D+01,2.85240D+01,9.28173D+00,-1.14634D+01,
      *-1.99540D-01,-1.27640D+00,3.71608D+00,1.18524D+01,-2.24203D+01,
      *-3.56179D+01,6.28793D+01,4.21795D+01,-7.63447D+01,-1.67795D+01,
      *3.18459D+01,-6.19832D-01,-1.67570D+00,7.91956D+00,2.15455D+01,
      *-4.28653D+01,-7.08996D+01,1.06163D+02,8.74977D+01,-1.19177D+02,
      *-3.55713D+01,4.77246D+01,3.07400D-01,2.29116D+00,-5.20261D+00,
      *-1.97042D+01,3.13632D+01,5.96336D+01,-8.84617D+01,-7.20130D+01,
      *1.07249D+02,2.91419D+01,-4.45022D+01,7.98475D-01,2.82401D+00,
      *-1.05512D+01,-3.19213D+01,5.79975D+01,1.03106D+02,-1.47481D+02,
      *-1.27500D+02,1.67867D+02,5.22362D+01,-6.73994D+01,-1.09663D-01,
      *-1.23716D+00,2.26386D+00,9.80661D+00,-1.36646D+01,-2.94073D+01,
      *3.91464D+01,3.55407D+01,-4.79101D+01,-1.44003D+01,1.99551D+01,
      *-3.19159D-01,-1.48641D+00,4.55663D+00,1.51366D+01,-2.52510D+01,
      *-4.81608D+01,6.53851D+01,5.94333D+01,-7.52912D+01,-2.43682D+01,
      *3.03760D+01/
C     Z=11
       DATA A/
      *2.15980D+00,-2.18882D+00,1.12250D+00,4.06813D-01,-2.14365D-01,
      *-1.87801D-01,-7.90984D-02,-1.33639D-01,-4.50447D-02,8.42237D-02,
      *5.05140D-02,4.25302D-01,-5.18197D-01,-2.78550D-01,1.90899D-01,
      *1.15865D-01,-2.05181D-01,-2.44429D-01,-2.89376D-01,-1.35227D-01,
      *2.78657D-01,2.21703D-01,-1.20535D-01,1.89487D-02,-1.43193D-01,
      *2.32253D-01,2.77893D-01,-1.62375D+00,-1.69096D+00,1.88666D+00,
      *2.24092D+00,-5.39511D-01,-7.66870D-01,-7.93742D-02,1.66177D-01,
      *3.84958D-02,-1.29284D+00,-6.10991D-01,2.56032D+00,3.62266D-01,
      *-1.47254D+00,1.73390D+00,2.34761D-01,-1.34671D+00,1.19489D-01,
      *3.05589D-01,1.11709D-02,-3.89842D+00,-2.28400D+00,1.13879D+01,
      *7.36588D+00,-1.16645D+01,-6.80454D+00,3.88636D+00,1.70974D+00,
      *-1.68256D-02,-9.11825D-01,-7.33923D-01,6.75329D+00,6.70132D+00,
      *-1.67244D+01,-1.45258D+01,1.73292D+01,1.20211D+01,-6.61505D+00,
      *-3.50158D+00,-3.20996D-01,-1.31693D+00,-4.06328D-01,1.45853D+01,
      *1.02537D+01,-4.12945D+01,-2.88251D+01,4.50601D+01,2.81515D+01,
      *-1.69434D+01,-8.96975D+00,5.61784D-03,1.65126D+00,1.86483D+00,
      *-1.11641D+01,-1.51323D+01,2.84562D+01,3.61449D+01,-3.08350D+01,
      *-3.54798D+01,1.21090D+01,1.25697D+01,3.51211D-01,2.16062D+00,
      *1.44158D+00,-2.08606D+01,-1.92339D+01,5.84313D+01,5.20519D+01,
      *-6.49576D+01,-5.31899D+01,2.51874D+01,1.86653D+01,4.28202D-02,
      *-9.08447D-01,-1.12832D+00,5.48859D+00,8.66270D+00,-1.37742D+01,
      *-2.09127D+01,1.48949D+01,2.10381D+01,-5.83027D+00,-7.62731D+00,
      *-1.02705D-01,-1.13402D+00,-9.79339D-01,9.64238D+00,1.05425D+01,
      *-2.65632D+01,-2.78752D+01,2.95644D+01,2.88032D+01,-1.15429D+01,
      *-1.03745D+01/
C     Z=12
       DATA A/
      *2.13360D+00,-2.15796D+00,1.13987D+00,3.99716D-01,-2.27789D-01,
      *-1.87416D-01,-4.47719D-02,-1.07289D-01,-6.54029D-02,6.61418D-02,
      *5.14940D-02,4.38171D-01,-5.18568D-01,-2.72777D-01,1.50945D-01,
      *1.55646D-01,4.75381D-02,-1.99054D-01,-6.13668D-01,-2.70595D-01,
      *3.95598D-01,2.77117D-01,-1.00707D-01,3.88144D-02,-1.70927D-01,
      *-7.10967D-03,3.05922D-01,-6.59279D-01,-1.34504D+00,4.50412D-01,
      *1.40096D+00,1.20593D-01,-3.08525D-01,-9.47828D-02,8.17015D-02,
      *2.50323D-01,-3.96099D-01,-1.54195D+00,-2.82168D-01,2.09751D+00,
      *1.73393D+00,-6.52182D-02,-9.56481D-01,-5.58727D-01,8.58846D-02,
      *9.86555D-02,4.22740D-01,-1.47488D+00,-3.33222D+00,2.93854D+00,
      *7.02283D+00,-7.00677D-01,-4.18933D+00,-8.11833D-01,1.46364D-01,
      *4.72594D-02,-5.25503D-01,-1.79805D+00,2.76123D+00,1.18545D+01,
      *-4.60230D+00,-2.61791D+01,3.27262D+00,2.46734D+01,-1.05530D+00,
      *-8.66645D+00,-2.20698D-01,-5.65024D-01,-2.19694D+00,6.10890D+00,
      *1.67279D+01,-1.32787D+01,-3.75086D+01,9.96121D+00,3.25625D+01,
      *-2.14216D+00,-9.54856D+00,-1.04907D-01,1.02876D+00,3.55448D+00,
      *-4.79259D+00,-2.35345D+01,9.09911D+00,5.55792D+01,-7.98545D+00,
      *-5.64484D+01,2.84694D+00,2.09484D+01,1.98968D-01,1.08402D+00,
      *4.13288D+00,-9.06123D+00,-3.02043D+01,2.02723D+01,7.10904D+01,
      *-1.76969D+01,-6.85546D+01,5.33846D+00,2.34863D+01,1.01338D-01,
      *-6.08603D-01,-1.93272D+00,2.38771D+00,1.26647D+01,-4.33320D+00,
      *-3.01826D+01,3.67039D+00,3.09858D+01,-1.23931D+00,-1.15670D+01,
      *-2.61245D-02,-6.38156D-01,-2.24068D+00,4.25108D+00,1.59235D+01,
      *-9.30144D+00,-3.79580D+01,8.29009D+00,3.76853D+01,-2.62125D+00,
      *-1.33906D+01/
C     Z=13
       DATA A/
      *2.10894D+00,-2.12885D+00,1.14974D+00,3.94652D-01,-2.03657D-01,
      *-2.11123D-01,-1.14069D-01,-4.01652D-02,3.32294D-02,2.76341D-02,
      *4.24417D-03,4.47330D-01,-5.25956D-01,-2.10180D-01,1.43118D-01,
      *-1.68609D-01,2.27900D-01,6.50051D-01,-8.56181D-01,-1.14541D+00,
      *4.80481D-01,5.78206D-01,-8.47203D-02,1.50500D-02,9.81665D-02,
      *-1.30320D-01,-1.46555D+00,4.19076D-01,2.97912D+00,-1.41776D+00,
      *-3.15992D+00,1.03606D+00,1.40577D+00,-9.41313D-02,1.12270D-01,
      *-4.91220D-01,2.35561D-03,3.46168D+00,-2.40293D+00,-9.63325D+00,
      *4.57648D+00,1.11669D+01,-2.12984D+00,-4.33739D+00,8.28247D-02,
      *3.36575D-01,-2.19466D+00,-4.61173D-01,1.38205D+01,-5.48926D+00,
      *-3.29623D+01,1.31050D+01,3.51712D+01,-7.43873D+00,-1.37325D+01,
      *4.95525D-02,-5.78968D-01,1.06611D+00,7.32171D-01,-7.54756D+00,
      *4.75314D+00,1.87777D+01,-9.58026D+00,-1.85010D+01,4.55956D+00,
      *6.08942D+00,-2.31150D-01,-1.26612D+00,6.32615D+00,2.49403D+00,
      *-3.90436D+01,1.35696D+01,9.06007D+01,-3.30334D+01,-9.13443D+01,
      *1.83780D+01,3.34493D+01,-1.22770D-01,9.46941D-01,-1.04827D-01,
      *-1.10533D+00,1.72710D+00,-5.64503D+00,-3.67039D+00,1.16485D+01,
      *1.30449D+00,-5.67927D+00,8.58514D-01,2.03046D-01,1.79496D+00,
      *-6.47109D+00,-3.54800D+00,3.95007D+01,-1.50751D+01,-8.88975D+01,
      *3.73542D+01,8.59274D+01,-2.06780D+01,-3.00589D+01,1.18127D-01,
      *-4.67718D-01,-7.59245D-01,3.47979D-01,4.08531D+00,2.46433D+00,
      *-9.42412D+00,-4.70616D+00,1.02595D+01,2.24390D+00,-4.20396D+00,
      *-1.94440D-02,-8.29278D-01,1.88019D+00,1.45185D+00,-1.14732D+01,
      *6.05756D+00,2.52691D+01,-1.47787D+01,-2.36080D+01,8.11320D+00,
      *7.92987D+00/
C     Z=14
       DATA A/
      *2.08555D+00,-2.10166D+00,1.16460D+00,3.83990D-01,-2.24182D-01,
      *-2.02533D-01,-8.25000D-02,-3.22058D-02,3.24979D-02,2.13020D-02,
      *-6.40196D-03,4.55651D-01,-5.33106D-01,-2.23808D-01,1.83208D-01,
      *1.13483D-02,9.98213D-02,3.28711D-01,-5.87189D-01,-9.01751D-01,
      *3.15427D-01,5.04074D-01,-6.05635D-02,-2.35153D-03,-5.66574D-02,
      *1.85464D-02,-5.30238D-01,-3.32756D-01,1.40378D+00,-1.26185D-01,
      *-2.40480D+00,3.39177D-01,1.41690D+00,-1.14673D-01,1.53144D-01,
      *-5.79602D-02,-4.54338D-01,5.07080D-01,3.87981D-01,-3.05274D+00,
      *-5.43149D-01,5.13785D+00,5.98623D-01,-2.37574D+00,-1.34136D-02,
      *5.25633D-01,-5.51643D-01,-2.24051D+00,3.56909D+00,4.30282D+00,
      *-1.29465D+01,-3.94680D+00,2.06782D+01,1.48125D+00,-1.05531D+01,
      *1.34640D-01,-7.17832D-01,-5.40975D-01,2.33521D+00,3.56474D+00,
      *-5.42563D+00,-6.46452D+00,8.70142D+00,4.45258D+00,-5.01233D+00,
      *-1.16423D+00,6.04514D-02,-1.87642D+00,9.20987D-01,8.44153D+00,
      *-4.64714D+00,-1.96631D+01,2.06609D+01,2.45726D+01,-3.72559D+01,
      *-1.14965D+01,2.00619D+01,-2.32595D-01,1.07364D+00,1.65849D+00,
      *-2.63862D+00,-1.06933D+01,5.24430D+00,2.48257D+01,-8.35931D+00,
      *-2.45953D+01,4.86623D+00,8.97950D+00,-1.54309D-01,2.50715D+00,
      *1.60189D-02,-1.06049D+01,-2.17426D+00,2.51227D+01,-3.15487D+00,
      *-3.25241D+01,1.86457D+01,1.55292D+01,-1.30448D+01,1.53327D-01,
      *-4.69970D-01,-1.12432D+00,4.24050D-01,6.85790D+00,5.40571D-01,
      *-1.62928D+01,-5.48830D-01,1.69968D+01,-6.83739D-02,-6.49784D+00,
      *1.19672D-01,-1.07989D+00,-4.94578D-01,3.90992D+00,3.82783D+00,
      *-8.49737D+00,-6.35446D+00,1.08283D+01,1.32355D+00,-5.21386D+00,
      *1.58707D+00/
C     Z=15
       DATA A/
      *2.06349D+00,-2.07647D+00,1.17802D+00,3.76487D-01,-2.46610D-01,
      *-2.11388D-01,-3.13599D-02,2.90511D-03,-1.35109D-02,1.71264D-03,
      *1.03001D-02,4.61687D-01,-5.35920D-01,-2.27409D-01,1.75718D-01,
      *1.11653D-01,2.08797D-01,7.53282D-02,-7.39629D-01,-5.30420D-01,
      *3.78357D-01,3.03087D-01,-3.99605D-02,1.00737D-02,-1.60313D-01,
      *-1.60942D-01,3.68910D-02,5.27792D-01,2.79208D-02,-1.56577D+00,
      *-6.92005D-01,1.06804D+00,5.89914D-01,-1.27572D-01,1.29669D-01,
      *1.93787D-01,-1.61690D-01,-1.13804D+00,-7.94432D-01,2.05835D+00,
      *1.43103D+00,-2.18512D+00,-4.82166D-01,1.23086D+00,-8.61934D-02,
      *4.13820D-01,5.08662D-01,-6.38514D-01,-2.39748D+00,-2.69840D+00,
      *3.17253D+00,7.79463D+00,-6.78738D-01,-4.72819D+00,-3.02495D-01,
      *1.94410D-01,-6.18626D-01,-1.42188D+00,1.16969D+00,9.35799D+00,
      *-6.80983D-01,-2.48260D+01,2.30869D-01,3.05738D+01,-2.04072D-01,
      *-1.39002D+01,2.78143D-01,-1.51790D+00,-2.48258D+00,3.40041D+00,
      *1.49140D+01,2.12514D+00,-3.37262D+01,-1.25800D+01,3.53598D+01,
      *8.53405D+00,-1.46185D+01,-3.11255D-01,9.45386D-01,2.49390D+00,
      *-1.26052D+00,-1.61745D+01,-2.16629D-01,4.30603D+01,1.54222D+00,
      *-5.15478D+01,-8.27158D-01,2.24292D+01,-4.20622D-01,2.06117D+00,
      *3.97720D+00,-4.51263D+00,-2.49652D+01,-1.03595D+00,6.09877D+01,
      *1.23781D+01,-6.77722D+01,-8.85476D+00,2.84004D+01,1.78754D-01,
      *-4.34381D-01,-1.18108D+00,1.54517D-01,7.23806D+00,1.32631D+00,
      *-1.86184D+01,-2.07438D+00,2.16153D+01,9.00818D-01,-9.13728D+00,
      *2.23587D-01,-9.09079D-01,-1.87738D+00,1.64988D+00,1.16223D+01,
      *1.03565D+00,-2.84916D+01,-5.54307D+00,3.16485D+01,3.71068D+00,
      *-1.31383D+01/
C     Z=16
       DATA A/
      *2.04277D+00,-2.05283D+00,1.18660D+00,3.70657D-01,-2.38800D-01,
      *-2.26753D-01,-7.71353D-02,4.29526D-02,6.71819D-02,-1.85041D-02,
      *-3.02844D-02,4.65429D-01,-5.40140D-01,-2.13396D-01,1.98522D-01,
      *8.06335D-02,1.49916D-01,2.11188D-01,-5.86193D-01,-6.81602D-01,
      *2.72632D-01,3.52668D-01,-2.62612D-02,1.60857D-02,-1.28170D-01,
      *-2.07894D-01,-3.57230D-01,6.54220D-01,1.51006D+00,-1.59374D+00,
      *-2.73026D+00,9.86036D-01,1.50585D+00,-1.27540D-01,1.30279D-01,
      *1.63186D-01,-2.96981D-01,-7.51683D-01,1.94260D-01,7.77848D-01,
      *-6.02235D-01,-6.12640D-01,7.10842D-01,5.28856D-01,-1.05697D-01,
      *3.77235D-01,3.50437D-01,-5.28461D-01,6.69916D-02,-1.79083D+00,
      *-5.97261D+00,4.70136D+00,1.18261D+01,-2.47616D+00,-6.06099D+00,
      *2.08656D-01,-6.15471D-01,-1.27884D+00,1.63404D+00,7.82233D+00,
      *-3.96700D+00,-1.97185D+01,6.54890D+00,2.35646D+01,-3.81762D+00,
      *-1.04593D+01,3.30680D-01,-1.42376D+00,-2.12340D+00,3.41743D+00,
      *8.62318D+00,-2.32907D+00,-9.88169D+00,-8.90801D-01,1.77660D+00,
      *7.58186D-01,1.38767D+00,-3.36392D-01,9.41098D-01,2.17744D+00,
      *-1.84219D+00,-1.34612D+01,3.67914D+00,3.46331D+01,-5.67770D+00,
      *-4.03092D+01,3.23601D+00,1.70548D+01,-4.88523D-01,1.95564D+00,
      *3.49718D+00,-4.72645D+00,-1.74039D+01,5.05007D+00,3.27384D+01,
      *-2.44148D+00,-2.77904D+01,7.18559D-01,9.16256D+00,1.90227D-01,
      *-4.36706D-01,-9.78499D-01,3.74249D-01,5.79862D+00,7.33474D-03,
      *-1.46665D+01,2.08896D-01,1.68206D+01,-3.25364D-01,-7.01111D+00,
      *2.52709D-01,-8.70781D-01,-1.62759D+00,1.75912D+00,8.36087D+00,
      *-1.38102D+00,-1.68764D+01,1.64510D-01,1.55459D+01,7.52684D-02,
      *-5.47869D+00/
C     Z=17
       DATA A/
      *2.02314D+00,-2.03041D+00,1.19598D+00,3.62423D-01,-2.49877D-01,
      *-2.29120D-01,-5.68933D-02,5.73974D-02,5.39456D-02,-2.37591D-02,
      *-2.52495D-02,4.68120D-01,-5.42799D-01,-2.05807D-01,2.04840D-01,
      *1.07765D-01,1.50137D-01,1.32974D-01,-5.38153D-01,-5.42974D-01,
      *2.32384D-01,2.74115D-01,-1.29715D-02,3.04554D-02,-1.25594D-01,
      *-3.33342D-01,-4.16338D-01,1.02847D+00,1.72255D+00,-1.95123D+00,
      *-2.91540D+00,1.06764D+00,1.51952D+00,-1.29324D-01,1.11444D-01,
      *2.11821D-01,-2.13345D-01,-1.22523D+00,3.12705D-01,2.64748D+00,
      *-1.12800D+00,-3.37570D+00,1.01925D+00,1.81826D+00,-1.31860D-01,
      *2.47933D-01,4.01957D-01,5.40112D-01,-1.17973D-02,-4.33951D+00,
      *-5.18474D+00,6.83826D+00,9.80441D+00,-2.98895D+00,-4.76292D+00,
      *2.30690D-01,-5.34940D-01,-1.36875D+00,1.19983D+00,8.88388D+00,
      *-3.71797D+00,-2.44472D+01,7.01880D+00,3.05523D+01,-4.13348D+00,
      *-1.36555D+01,4.05833D-01,-1.01647D+00,-2.28601D+00,5.79126D-02,
      *9.02878D+00,5.71758D+00,-1.31684D+01,-8.32598D+00,8.68906D+00,
      *3.08751D+00,-2.56047D+00,-3.70781D-01,8.49494D-01,2.13621D+00,
      *-1.37488D+00,-1.37192D+01,3.46691D+00,3.74674D+01,-6.16782D+00,
      *-4.52222D+01,3.52821D+00,1.94054D+01,-5.83312D-01,1.46456D+00,
      *3.56785D+00,-6.84185D-01,-1.70813D+01,-4.74513D+00,3.44959D+01,
      *7.04756D+00,-3.32445D+01,-2.51953D+00,1.25457D+01,2.04739D-01,
      *-4.24996D-01,-8.90134D-01,4.17146D-01,5.47577D+00,-6.18068D-01,
      *-1.46984D+01,1.25605D+00,1.75161D+01,-7.94902D-01,-7.42818D+00,
      *2.92091D-01,-6.89876D-01,-1.58731D+00,2.87633D-01,7.81103D+00,
      *2.08962D+00,-1.64914D+01,-3.14317D+00,1.64442D+01,1.19839D+00,
      *-6.27927D+00/
C     Z=18
       DATA A/
      *2.00460D+00,-2.00905D+00,1.20376D+00,3.54480D-01,-2.54698D-01,
      *-2.35926D-01,-5.85647D-02,8.11952D-02,7.11632D-02,-3.54603D-02,
      *-3.53839D-02,4.69630D-01,-5.46602D-01,-1.96092D-01,2.22698D-01,
      *1.19130D-01,1.11973D-01,9.16462D-02,-4.45507D-01,-4.46495D-01,
      *1.73292D-01,2.12308D-01,-2.10081D-03,3.40106D-02,-1.20598D-01,
      *-3.52374D-01,-4.26008D-01,1.09210D+00,1.75118D+00,-1.96942D+00,
      *-2.89674D+00,1.03197D+00,1.47003D+00,-1.27122D-01,1.11080D-01,
      *1.89424D-01,-2.66002D-01,-1.17961D+00,7.14195D-01,2.91203D+00,
      *-1.88556D+00,-4.10605D+00,1.40997D+00,2.24134D+00,-1.44191D-01,
      *2.18107D-01,3.56920D-01,6.50727D-01,9.42850D-02,-4.17052D+00,
      *-4.71636D+00,5.97116D+00,8.32952D+00,-2.36532D+00,-3.80719D+00,
      *2.39503D-01,-5.32205D-01,-1.24652D+00,1.38000D+00,8.49707D+00,
      *-4.88201D+00,-2.46570D+01,8.83453D+00,3.17534D+01,-4.95670D+00,
      *-1.43638D+01,4.38981D-01,-9.31241D-01,-2.10985D+00,-2.06510D-01,
      *8.57715D+00,4.95748D+00,-1.46042D+01,-5.84868D+00,1.29661D+01,
      *1.53047D+00,-5.15271D+00,-3.90345D-01,8.59776D-01,1.92173D+00,
      *-1.71358D+00,-1.28952D+01,5.14561D+00,3.67479D+01,-8.49473D+00,
      *-4.53696D+01,4.50901D+00,1.96510D+01,-6.28201D-01,1.37405D+00,
      *3.27996D+00,-4.84925D-01,-1.61404D+01,-3.55092D+00,3.52325D+01,
      *4.04570D+00,-3.70145D+01,-7.92567D-01,1.49551D+01,2.15734D-01,
      *-4.44253D-01,-7.94085D-01,6.71799D-01,5.12817D+00,-1.63424D+00,
      *-1.43848D+01,2.56922D+00,1.75127D+01,-1.33384D+00,-7.48281D+00,
      *3.13124D-01,-6.66121D-01,-1.45421D+00,3.12262D-01,7.37293D+00,
      *1.30455D+00,-1.66714D+01,-1.62703D+00,1.77858D+01,4.04489D-01,
      *-7.14667D+00/
C     Z=19
       DATA A/
      *1.98704D+00,-1.98885D+00,1.20926D+00,3.48744D-01,-2.45222D-01,
      *-2.51251D-01,-1.04774D-01,1.15736D-01,1.42418D-01,-5.17218D-02,
      *-6.79934D-02,4.70424D-01,-5.51047D-01,-1.92092D-01,2.53110D-01,
      *1.81259D-01,1.35970D-02,-1.27326D-01,-2.65418D-01,-1.16202D-01,
      *7.49948D-02,4.87806D-02,6.99897D-03,3.82326D-02,-8.68633D-02,
      *-3.81207D-01,-6.75666D-01,1.15849D+00,2.43514D+00,-1.95047D+00,
      *-3.59090D+00,9.66379D-01,1.69140D+00,-1.26105D-01,1.22272D-01,
      *2.62216D-01,-4.76380D-01,-2.02991D+00,1.71579D+00,6.01154D+00,
      *-3.41311D+00,-8.31172D+00,2.11391D+00,4.10653D+00,-1.52757D-01,
      *1.97826D-01,2.43935D-01,6.19176D-01,5.81496D-01,-3.28041D+00,
      *-4.75581D+00,3.99401D+00,6.93995D+00,-1.22014D+00,-2.74481D+00,
      *2.52727D-01,-5.62817D-01,-1.43650D+00,1.94560D+00,1.09066D+01,
      *-7.36341D+00,-3.33447D+01,1.22089D+01,4.30703D+01,-6.36102D+00,
      *-1.91943D+01,4.65905D-01,-8.84395D-01,-1.89449D+00,2.10572D-02,
      *8.35145D+00,2.03548D+00,-1.82603D+01,-3.08245D-01,2.10740D+01,
      *-1.37917D+00,-9.61663D+00,-4.15749D-01,9.06367D-01,2.11600D+00,
      *-2.38626D+00,-1.55405D+01,7.78315D+00,4.61287D+01,-1.17708D+01,
      *-5.72637D+01,5.76172D+00,2.46036D+01,-6.67940D-01,1.33144D+00,
      *3.04944D+00,-8.09521D-01,-1.62032D+01,-2.32805D-01,4.03360D+01,
      *-1.81485D+00,-4.70002D+01,2.13990D+00,2.01562D+01,2.29733D-01,
      *-4.75511D-01,-8.88864D-01,1.00078D+00,6.32116D+00,-2.76840D+00,
      *-1.83995D+01,3.87599D+00,2.24309D+01,-1.80370D+00,-9.48137D+00,
      *3.32924D-01,-6.60360D-01,-1.38129D+00,5.00004D-01,7.58001D+00,
      *-9.48934D-02,-1.91495D+01,6.67454D-01,2.21347D+01,-6.95505D-01,
      *-9.30765D+00/
C     Z=20
       DATA A/
      *1.97039D+00,-1.96982D+00,1.21800D+00,3.39370D-01,-2.68127D-01,
      *-2.42628D-01,-5.48923D-02,1.07651D-01,9.35939D-02,-4.53246D-02,
      *-4.79148D-02,4.69700D-01,-5.43762D-01,-2.07868D-01,2.28251D-01,
      *3.03075D-01,2.98759D-02,-3.02500D-01,-2.16937D-01,-1.57310D-02,
      *3.73865D-02,3.27928D-02,1.20256D-02,8.11445D-02,-1.75412D-01,
      *-5.17600D-01,-1.90598D-01,1.21286D+00,1.61445D+00,-1.71030D+00,
      *-2.97016D+00,7.58201D-01,1.49155D+00,-1.09496D-01,-6.88833D-02,
      *7.51883D-01,1.07460D-01,-4.64207D+00,1.61622D+00,1.06409D+01,
      *-4.29784D+00,-1.16726D+01,2.68373D+00,4.91808D+00,-1.23881D-01,
      *-2.74367D-01,1.25219D+00,2.14506D+00,-4.79498D+00,-3.78126D+00,
      *4.58351D+00,1.75106D+00,1.07662D-01,4.93939D-01,-9.08049D-01,
      *1.94600D-01,3.52673D-01,-3.82996D+00,-8.42931D-01,2.38181D+01,
      *-6.65549D+00,-5.63651D+01,1.58046D+01,5.96713D+01,-8.77033D+00,
      *-2.31751D+01,3.57052D-01,8.54305D-01,-5.78968D+00,-5.60573D+00,
      *2.91599D+01,4.29999D+00,-5.44673D+01,6.40766D+00,4.68319D+01,
      *-6.53495D+00,-1.59649D+01,-3.21031D-01,-6.60121D-01,6.28607D+00,
      *2.36486D+00,-3.80655D+01,6.62746D+00,8.63311D+01,-1.80597D+01,
      *-8.63648D+01,1.00193D+01,3.16887D+01,-5.10988D-01,-1.21078D+00,
      *8.97425D+00,7.35631D+00,-4.78947D+01,-3.56070D+00,9.55787D+01,
      *-1.10898D+01,-8.60417D+01,9.19692D+00,2.95352D+01,1.77398D-01,
      *3.95373D-01,-3.26684D+00,-1.62467D+00,1.91931D+01,-2.23669D+00,
      *-4.15323D+01,7.59693D+00,3.94224D+01,-4.30831D+00,-1.37479D+01,
      *2.54930D-01,6.11175D-01,-4.47006D+00,-3.54048D+00,2.41463D+01,
      *1.42016D+00,-4.82488D+01,5.42199D+00,4.29074D+01,-4.23146D+00,
      *-1.43609D+01/
C     Z=21
       DATA A/
      *1.95460D+00,-1.95116D+00,1.22219D+00,3.30333D-01,-2.62352D-01,
      *-2.44749D-01,-7.85516D-02,1.21388D-01,1.24809D-01,-5.13461D-02,
      *-5.95409D-02,4.68202D-01,-5.47022D-01,-1.70932D-01,2.39243D-01,
      *1.07855D-01,5.61481D-02,1.46528D-01,-2.78981D-01,-4.11570D-01,
      *7.60727D-02,1.53286D-01,1.47415D-02,8.23173D-02,-3.56773D-02,
      *-5.20448D-01,-1.15649D+00,1.36099D+00,3.97444D+00,-2.00027D+00,
      *-5.28329D+00,9.06501D-01,2.27807D+00,-8.80812D-02,-6.56803D-02,
      *2.64081D-01,9.48557D-02,-1.39689D+00,9.28445D-01,3.50274D+00,
      *-2.52998D+00,-5.39446D+00,1.57739D+00,2.98009D+00,-8.14200D-02,
      *-2.78716D-01,-8.93371D-02,2.06397D+00,4.21823D+00,-4.82596D+00,
      *-1.60848D+01,4.64443D+00,1.93038D+01,-1.31904D+00,-7.17976D+00,
      *1.10817D-01,3.59371D-01,-1.38069D+00,-1.13427D+00,7.06452D+00,
      *-1.71425D+00,-1.77736D+01,4.86232D+00,2.36068D+01,-2.40610D+00,
      *-1.12916D+01,2.00113D-01,8.75779D-01,-9.32108D-01,-5.64259D+00,
      *-3.70235D+00,1.01223D+01,2.13709D+01,-7.86835D+00,-2.44211D+01,
      *2.07030D+00,7.66694D+00,-1.79633D-01,-6.82591D-01,1.96549D+00,
      *3.12757D+00,-8.03257D+00,-2.98987D+00,1.57625D+01,2.17847D+00,
      *-1.90754D+01,-1.43794D+00,9.10636D+00,-2.81995D-01,-1.25231D+00,
      *1.83553D+00,7.85010D+00,9.53601D-01,-1.44112D+01,-1.84499D+01,
      *1.35232D+01,2.23934D+01,-5.18223D+00,-6.85442D+00,9.83647D-02,
      *4.06744D-01,-8.42599D-01,-2.09383D+00,2.21964D+00,3.33696D+00,
      *-1.40076D+00,-3.93951D+00,9.80217D-01,2.15782D+00,-8.12133D-01,
      *1.40000D-01,6.31719D-01,-8.91341D-01,-3.91957D+00,-5.43832D-01,
      *7.59601D+00,9.75746D+00,-8.07619D+00,-1.25411D+01,3.52206D+00,
      *4.31886D+00/
C     Z=22
       DATA A/
      *1.93957D+00,-1.93345D+00,1.22535D+00,3.24965D-01,-2.51555D-01,
      *-2.61251D-01,-1.20550D-01,1.54857D-01,1.82574D-01,-6.64900D-02,
      *-8.42171D-02,4.66832D-01,-5.50530D-01,-1.67897D-01,2.48898D-01,
      *2.38004D-01,6.37490D-02,-4.15635D-01,-2.76553D-01,4.14214D-01,
      *6.84646D-02,-2.30502D-01,1.84012D-02,8.28088D-02,-7.01100D-03,
      *-5.54258D-01,-1.06776D+00,1.58787D+00,3.13018D+00,-2.30154D+00,
      *-3.79792D+00,1.01697D+00,1.52435D+00,-7.27451D-02,-7.58872D-02,
      *1.58878D-01,4.37208D-01,-1.94458D+00,-8.51073D-01,7.94755D+00,
      *1.33223D-01,-1.27572D+01,3.46078D-01,6.52196D+00,-5.36348D-02,
      *-2.98143D-01,-4.50189D-01,2.63736D+00,3.78034D+00,-7.93039D+00,
      *-8.14826D+00,9.19100D+00,4.84665D+00,-3.32884D+00,9.47912D-02,
      *5.40248D-02,4.40831D-01,-6.74683D-01,-3.29255D+00,7.66147D+00,
      *9.21939D+00,-3.20222D+01,-1.16616D+01,4.93660D+01,5.26699D+00,
      *-2.40269D+01,9.50071D-02,9.82393D-01,5.46112D-01,-8.49654D+00,
      *-3.65711D+00,2.50295D+01,-2.44784D+00,-3.02390D+01,2.11580D+01,
      *1.22900D+01,-1.54812D+01,-8.47692D-02,-8.40971D-01,6.67845D-01,
      *7.21512D+00,-8.03723D+00,-2.34638D+01,3.64997D+01,3.30052D+01,
      *-5.83106D+01,-1.57076D+01,2.87906D+01,-1.28177D-01,-1.44357D+00,
      *-4.12923D-01,1.28105D+01,1.94210D+00,-3.98418D+01,1.25009D+01,
      *5.17795D+01,-3.87495D+01,-2.27664D+01,2.44131D+01,4.56778D-02,
      *4.99668D-01,-1.20842D-01,-4.50320D+00,2.12401D+00,1.53130D+01,
      *-1.24888D+01,-2.19048D+01,2.21834D+01,1.04527D+01,-1.14920D+01,
      *6.29551D-02,7.39333D-01,2.33031D-01,-6.70369D+00,-1.16147D+00,
      *2.16913D+01,-5.13909D+00,-2.92480D+01,1.71275D+01,1.32642D+01,
      *-1.08707D+01/
C     Z=23
       DATA A/
      *1.92521D+00,-1.91612D+00,1.23012D+00,3.14487D-01,-2.57452D-01,
      *-2.55154D-01,-1.14551D-01,1.53741D-01,1.83688D-01,-6.50974D-02,
      *-8.57689D-02,4.65194D-01,-5.56150D-01,-1.57697D-01,2.94880D-01,
      *2.42288D-01,-9.99149D-02,-4.53174D-01,-6.46872D-03,4.70688D-01,
      *-7.20532D-02,-2.51636D-01,2.22306D-02,7.05193D-02,4.98924D-03,
      *-3.88750D-01,-1.01203D+00,9.25361D-01,2.80289D+00,-1.22440D+00,
      *-3.29205D+00,4.48164D-01,1.28298D+00,-6.12139D-02,-3.33938D-02,
      *7.70548D-02,-6.18991D-02,-1.64789D+00,1.11100D+00,7.18037D+00,
      *-2.90168D+00,-1.13186D+01,1.87809D+00,5.59992D+00,-3.56525D-02,
      *-1.83002D-01,-6.04785D-01,1.12008D+00,3.66750D+00,-1.85498D+00,
      *-6.46507D+00,-2.57400D-01,2.70346D+00,1.47051D+00,7.71769D-01,
      *1.68617D-02,2.54971D-01,-2.21270D-01,-1.14460D+00,5.57239D+00,
      *9.54844D-01,-2.57986D+01,1.16611D+00,3.88924D+01,-1.31974D+00,
      *-1.80173D+01,2.87438D-02,5.88364D-01,1.22822D+00,-3.51640D+00,
      *-4.80548D+00,5.48896D+00,-2.29804D+00,-1.38254D-01,1.92307D+01,
      *-2.97139D+00,-1.30581D+01,-2.42822D-02,-5.26754D-01,-1.24438D-01,
      *3.62253D+00,-4.19932D+00,-9.57261D+00,2.48733D+01,1.11300D+01,
      *-3.92537D+01,-4.32372D+00,1.81155D+01,-3.20310D-02,-8.90047D-01,
      *-1.50479D+00,5.99764D+00,4.99887D+00,-1.32659D+01,6.78200D+00,
      *1.06559D+01,-2.78275D+01,-1.77615D+00,1.69774D+01,1.24281D-02,
      *3.23390D-01,3.01801D-01,-2.50440D+00,9.35021D-02,7.52542D+00,
      *-6.30543D+00,-9.51594D+00,1.19814D+01,3.95804D+00,-5.75736D+00,
      *1.49787D-02,4.67104D-01,7.89595D-01,-3.42132D+00,-2.98799D+00,
      *8.88283D+00,-9.52444D-01,-9.27888D+00,9.64222D+00,2.99730D+00,
      *-6.16511D+00/
C     Z=24
       DATA A/
      *1.91147D+00,-1.89927D+00,1.23562D+00,3.00993D-01,-2.72503D-01,
      *-2.33969D-01,-7.90310D-02,1.27315D-01,1.44189D-01,-5.03531D-02,
      *-6.77710D-02,4.63466D-01,-5.61124D-01,-1.42301D-01,3.33606D-01,
      *1.51272D-01,-2.25395D-01,-1.15204D-01,1.75607D-01,-5.37869D-03,
      *-1.52881D-01,-2.54039D-02,2.65034D-02,5.83381D-02,1.45035D-02,
      *-2.19713D-01,-1.11071D+00,2.49876D-01,3.22459D+00,-1.80377D-01,
      *-3.89957D+00,-7.41775D-02,1.55762D+00,-5.40033D-02,1.49047D-02,
      *-2.79446D-02,-7.16550D-01,-4.52595D-01,3.68711D+00,2.55261D+00,
      *-6.55982D+00,-4.43985D+00,3.52598D+00,2.23720D+00,-2.88417D-02,
      *-6.09458D-02,-7.23310D-01,-6.05675D-01,5.03884D+00,5.07791D+00,
      *-1.21383D+01,-1.04401D+01,1.14436D+01,6.28766D+00,-3.54655D+00,
      *-6.55716D-04,2.89314D-02,3.32615D-01,2.00862D+00,-5.38407D-01,
      *-1.15351D+01,-2.48360D+00,1.92426D+01,4.81973D+00,-9.71981D+00,
      *-1.68062D+00,3.62304D-03,1.49675D-01,1.82268D+00,2.63931D+00,
      *-1.15600D+01,-1.90549D+01,2.47823D+01,3.56586D+01,-2.17124D+01,
      *-1.98193D+01,6.94137D+00,4.06111D-03,-1.35912D-01,-1.14598D+00,
      *-1.89739D+00,6.84202D+00,1.25378D+01,-1.65420D+01,-2.13608D+01,
      *2.03398D+01,1.10307D+01,-1.00814D+01,6.05074D-03,-2.53221D-01,
      *-2.58797D+00,-2.95718D+00,1.70020D+01,2.25183D+01,-3.99561D+01,
      *-4.17667D+01,4.13074D+01,2.30082D+01,-1.62919D+01,-3.67742D-03,
      *1.01748D-01,8.94322D-01,6.56780D-01,-6.22125D+00,-5.24851D+00,
      *1.70991D+01,9.41357D+00,-2.13830D+01,-5.06067D+00,9.91386D+00,
      *-5.13970D-03,1.46396D-01,1.41375D+00,1.11380D+00,-9.77503D+00,
      *-9.33179D+00,2.49429D+01,1.75497D+01,-2.80923D+01,-9.74647D+00,
      *1.18086D+01/
C     Z=25
       DATA A/
      *1.89835D+00,-1.88329D+00,1.23996D+00,2.92425D-01,-2.79796D-01,
      *-2.34829D-01,-6.87604D-02,1.36796D-01,1.38145D-01,-5.47393D-02,
      *-6.54517D-02,4.61805D-01,-5.64740D-01,-1.44343D-01,3.51966D-01,
      *2.45863D-01,-2.63665D-01,-4.48130D-01,2.21030D-01,4.62646D-01,
v     *-1.66139D-01,-2.45835D-01,3.08785D-02,5.24585D-02,-1.63700D-02,
      *-1.57882D-01,-7.62859D-01,6.54701D-02,2.03396D+00,6.63441D-02,
      *-2.24862D+00,-1.81530D-01,7.75417D-01,-5.01376D-02,2.40345D-02,
      *6.64469D-02,-7.02305D-01,-1.49645D+00,3.27185D+00,6.23352D+00,
      *-5.47689D+00,-9.50157D+00,2.77896D+00,4.60466D+00,-2.78989D-02,
      *-1.99141D-02,-4.55287D-01,-9.65684D-01,2.00476D+00,5.82896D+00,
      *-1.53090D+00,-1.07571D+01,-3.10653D+00,6.07357D+00,3.24454D+00,
      *-3.76271D-03,4.16680D-03,-2.41496D-02,1.67973D+00,3.52206D+00,
      *-8.34592D+00,-1.68236D+01,1.22304D+01,2.46529D+01,-5.31289D+00,
      *-1.10936D+01,8.51123D-04,3.55501D-02,9.93188D-01,3.27850D+00,
      *-2.06966D+00,-1.86276D+01,-8.40972D+00,3.14967D+01,2.37351D+01,
      *-1.62520D+01,-1.43204D+01,7.66748D-03,-1.01578D-01,-5.88579D-01,
      *-1.19952D+00,4.45062D-01,6.59418D+00,6.27344D+00,-8.81132D+00,
      *-1.16320D+01,3.30614D+00,5.29798D+00,1.01725D-02,-1.18586D-01,
      *-1.50967D+00,-3.30236D+00,4.56452D+00,1.93226D+01,3.81115D+00,
      *-3.16536D+01,-1.90255D+01,1.57659D+01,1.21700D+01,-5.58892D-03,
      *8.46724D-02,5.86257D-01,2.23504D-01,-2.72639D+00,-1.80135D+00,
      *4.59070D+00,2.29603D+00,-3.73206D+00,-7.24551D-01,1.36671D+00,
      *-7.37344D-03,8.97298D-02,9.04720D-01,1.08186D+00,-3.92360D+00,
      *-6.87938D+00,4.25394D+00,1.12004D+01,6.20342D-01,-5.48495D+00,
      *-1.83838D+00/
C     Z=26
       DATA A/
      *1.88579D+00,-1.86781D+00,1.24426D+00,2.82907D-01,-2.89190D-01,
      *-2.29805D-01,-5.14364D-02,1.35423D-01,1.22350D-01,-5.31279D-02,
      *-5.86574D-02,4.59934D-01,-5.67629D-01,-1.39942D-01,3.59460D-01,
      *2.56587D-01,-2.58299D-01,-4.61764D-01,1.99436D-01,4.60599D-01,
      *-1.47066D-01,-2.34180D-01,3.44856D-02,5.02214D-02,-1.62007D-02,
      *-1.60819D-01,-7.89977D-01,1.40442D-01,2.21281D+00,-6.73806D-02,
      *-2.53369D+00,-1.07375D-01,9.19002D-01,-4.76250D-02,4.22503D-02,
      *1.77916D-01,-8.53619D-01,-2.42560D+00,3.68475D+00,8.88498D+00,
      *-5.83941D+00,-1.24784D+01,2.84941D+00,5.73803D+00,-2.70680D-02,
      *1.21581D-02,-2.96623D-01,-1.17034D+00,7.77721D-01,6.17100D+00,
      *1.64775D+00,-1.07634D+01,-6.33909D+00,5.86427D+00,4.32303D+00,
      *-1.28361D-03,-7.46134D-02,-4.84866D-01,2.35484D+00,7.36338D+00,
      *-1.01674D+01,-2.76407D+01,1.40009D+01,3.68017D+01,-5.85630D+00,
      *-1.58149D+01,3.02956D-03,-9.43755D-02,3.00613D-01,4.24047D+00,
      *3.50542D+00,-2.07552D+01,-2.34951D+01,3.28450D+01,3.99174D+01,
      *-1.62237D+01,-2.02322D+01,3.27868D-03,2.58845D-02,8.39581D-02,
      *-2.26289D+00,-5.08301D+00,9.45086D+00,2.16304D+01,-1.17643D+01,
      *-2.88465D+01,4.35082D+00,1.20374D+01,5.51801D-03,7.34194D-02,
      *-5.17264D-01,-4.76766D+00,-3.43797D+00,2.27854D+01,2.55337D+01,
      *-3.44286D+01,-4.26052D+01,1.62863D+01,2.09909D+01,-3.79108D-03,
      *1.55541D-02,2.51691D-01,7.91664D-01,-5.03069D-03,-3.33523D+00,
      *-2.90576D+00,3.94154D+00,4.65981D+00,-1.34343D+00,-1.92967D+00,
      *-5.23231D-03,-6.50437D-03,4.31160D-01,1.82595D+00,-1.14936D-01,
      *-8.70711D+00,-6.07675D+00,1.28411D+01,1.18984D+01,-5.92631D+00,
      *-6.10982D+00/
C     Z=27
       DATA A/
      *1.87376D+00,-1.85295D+00,1.24747D+00,2.75030D-01,-2.90965D-01,
      *-2.31405D-01,-5.87348D-02,1.44439D-01,1.38620D-01,-5.69373D-02,
      *-6.62926D-02,4.58153D-01,-5.71709D-01,-1.47984D-01,3.90800D-01,
      *3.86576D-01,-3.62071D-01,-8.70679D-01,3.51119D-01,9.77588D-01,
      *-2.16196D-01,-4.55187D-01,3.87159D-02,4.15623D-02,-7.76717D-02,
      *-5.04374D-02,-2.18010D-01,-2.72151D-01,4.43651D-01,5.36754D-01,
      *-3.18590D-01,-3.93128D-01,-3.24931D-02,-4.46208D-02,5.29054D-02,
      *2.21471D-01,-9.11989D-01,-2.71491D+00,3.78014D+00,9.54674D+00,
      *-5.85497D+00,-1.30739D+01,2.81004D+00,5.91005D+00,-3.03042D-02,
      *6.69000D-02,8.18439D-02,-1.82687D+00,-2.62361D+00,8.50455D+00,
      *1.19502D+01,-1.38852D+01,-1.88368D+01,7.22741D+00,9.52686D+00,
      *-4.21278D-03,-9.71406D-02,-4.85311D-01,2.23890D+00,6.76420D+00,
      *-8.99298D+00,-2.43425D+01,1.18479D+01,3.15322D+01,-4.74303D+00,
      *-1.32398D+01,9.92297D-03,-2.28962D-01,-5.13250D-01,5.54750D+00,
      *1.03628D+01,-2.46933D+01,-4.29747D+01,3.75244D+01,6.23618D+01,
      *-1.80998D+01,-2.92233D+01,6.90016D-03,6.11732D-02,6.40877D-02,
      *-2.03810D+00,-3.86930D+00,7.47737D+00,1.55515D+01,-8.35688D+00,
      *-1.95792D+01,2.67045D+00,7.65509D+00,-4.08613D-04,2.25816D-01,
      *2.87814D-01,-5.96370D+00,-9.70610D+00,2.57216D+01,4.20016D+01,
      *-3.73865D+01,-6.04392D+01,1.73283D+01,2.78105D+01,-5.25008D-03,
      *-6.82979D-03,2.28396D-01,7.15791D-01,-3.61915D-01,-2.50187D+00,
      *-6.12030D-01,2.49255D+00,9.70039D-01,-6.36706D-01,-1.54867D-01,
      *-3.25260D-03,-7.26911D-02,1.07781D-01,2.26305D+00,2.22748D+00,
      *-9.58938D+00,-1.18264D+01,1.35642D+01,1.77858D+01,-6.13284D+00,
      *-8.26507D+00/
C     Z=28
       DATA A/
      *1.86220D+00,-1.83841D+00,1.25158D+00,2.64224D-01,-3.04654D-01,
      *-2.18123D-01,-2.38748D-02,1.28396D-01,9.64659D-02,-4.75179D-02,
      *-4.65985D-02,4.55997D-01,-5.73055D-01,-1.36382D-01,3.83090D-01,
      *3.29447D-01,-3.03482D-01,-6.79012D-01,2.50887D-01,7.19213D-01,
      *-1.58038D-01,-3.31843D-01,4.15598D-02,4.03949D-02,-6.76708D-02,
      *-3.92495D-02,-2.97144D-01,-3.17399D-01,6.68449D-01,6.35788D-01,
      *-5.42099D-01,-4.50158D-01,4.24295D-02,-4.13913D-02,4.72732D-02,
      *1.99207D-01,-7.92558D-01,-2.45036D+00,3.18041D+00,8.51549D+00,
      *-4.75296D+00,-1.14465D+01,2.17085D+00,5.04715D+00,-2.76908D-02,
      *6.54911D-02,1.62274D-02,-1.80978D+00,-2.06346D+00,8.40115D+00,
      *1.02703D+01,-1.36196D+01,-1.67210D+01,7.01415D+00,8.55764D+00,
      *-5.51294D-03,-7.68881D-02,-4.19486D-01,1.87389D+00,6.01654D+00,
      *-7.12349D+00,-2.13223D+01,8.44580D+00,2.66899D+01,-2.82259D+00,
      *-1.06896D+01,5.67789D-03,-2.18875D-01,-3.39024D-01,5.39076D+00,
      *8.83799D+00,-2.37668D+01,-3.80731D+01,3.55527D+01,5.56716D+01,
      *-1.68336D+01,-2.60009D+01,7.77365D-03,3.57644D-02,-3.84969D-02,
      *-1.61556D+00,-2.81347D+00,5.34512D+00,1.15343D+01,-4.54415D+00,
      *-1.34416D+01,5.53213D-01,4.53731D+00,3.56078D-03,2.09896D-01,
      *6.69651D-02,-5.73125D+00,-7.77960D+00,2.43979D+01,3.57455D+01,
      *-3.46980D+01,-5.18668D+01,1.56766D+01,2.37072D+01,-5.79282D-03,
      *3.62380D-03,2.82129D-01,5.57268D-01,-8.68233D-01,-1.71423D+00,
      *1.19082D+00,1.09166D+00,-1.65899D+00,1.38222D-01,1.13976D+00,
      *-4.90623D-03,-6.54583D-02,2.08442D-01,2.16907D+00,1.36909D+00,
      *-9.06377D+00,-9.08422D+00,1.25045D+01,1.40871D+01,-5.48770D+00,
      *-6.52173D+00/
c     Z=29
       DATA A/
      *1.85110D+00,-1.82443D+00,1.25514D+00,2.55543D-01,-3.14160D-01,
      *-2.14652D-01,-5.61560D-03,1.29245D-01,7.98182D-02,-4.75772D-02,
      *-4.00913D-02,4.53927D-01,-5.75605D-01,-1.35652D-01,3.93181D-01,
      *3.69054D-01,-3.21160D-01,-7.93563D-01,2.71386D-01,8.53783D-01,
      *-1.63916D-01,-3.84604D-01,4.47974D-02,3.59280D-02,-1.03828D-01,
      *4.83332D-03,1.66256D-02,-4.64445D-01,-2.55774D-01,8.48222D-01,
      *5.80180D-01,-5.49865D-01,-4.29414D-01,-3.93843D-02,5.12379D-02,
      *2.53902D-01,-7.52576D-01,-2.79049D+00,2.85585D+00,9.20428D+00,
      *-4.09327D+00,-1.19025D+01,1.78588D+00,5.09492D+00,-3.03638D-02,
      *9.06626D-02,3.06222D-01,-2.01094D+00,-4.44139D+00,8.87331D+00,
      *1.69762D+01,-1.39299D+01,-2.42895D+01,7.01063D+00,1.15004D+01,
      *-3.27718D-03,-8.77155D-02,-6.27953D-01,1.62652D+00,7.17932D+00,
      *-5.42408D+00,-2.31919D+01,5.36244D+00,2.73659D+01,-1.17564D+00,
      *-1.04498D+01,1.64006D-02,-2.85604D-01,-1.18611D+00,5.70104D+00,
      *1.54323D+01,-2.36845D+01,-5.56771D+01,3.40687D+01,7.45029D+01,
      *-1.56456D+01,-3.29725D+01,3.00770D-03,5.62718D-02,3.11030D-01,
      *-1.25689D+00,-4.76904D+00,2.89246D+00,1.48794D+01,-2.77656D-01,
      *-1.52615D+01,-1.64284D+00,4.62275D+00,-1.08803D-02,2.90640D-01,
      *1.12861D+00,-5.92506D+00,-1.57215D+01,2.33591D+01,5.61911D+01,
      *-3.15256D+01,-7.31223D+01,1.36292D+01,3.14031D+01,-3.08541D-03,
      *-9.65555D-03,7.97094D-02,3.96988D-01,3.03567D-01,-5.85986D-01,
      *-1.04533D+00,-8.31973D-01,-1.00661D-02,1.10828D+00,7.53966D-01,
      *1.70458D-03,-1.01884D-01,-2.73457D-01,2.20841D+00,4.87178D+00,
      *-8.39403D+00,-1.79150D+01,1.08467D+01,2.31606D+01,-4.49302D+00,
      *-9.79014D+00/
c     Z=30	
       DATA A/
      *1.84044D+00,-1.81089D+00,1.25817D+00,2.47272D-01,-3.20786D-01,
      *-2.11669D-01,4.74958D-03,1.29974D-01,7.17202D-02,-4.74049D-02,
      *-3.68395D-02,4.51787D-01,-5.77788D-01,-1.32989D-01,4.00984D-01,
      *3.89476D-01,-3.38580D-01,-8.57375D-01,3.00864D-01,9.38215D-01,
      *-1.77548D-01,-4.21192D-01,4.75733D-02,3.23362D-02,-1.26093D-01,
      *4.43618D-02,2.08327D-01,-6.38064D-01,-8.60107D-01,1.15542D+00,
      *1.39307D+00,-7.14504D-01,-8.03509D-01,-3.69802D-02,4.73175D-02,
      *2.54038D-01,-6.16775D-01,-2.61114D+00,2.24071D+00,8.33386D+00,
      *-3.13132D+00,-1.05454D+01,1.30280D+00,4.42356D+00,-3.07216D-02,
      *9.92570D-02,4.20470D-01,-2.04008D+00,-5.21208D+00,9.04862D+00,
      *1.91145D+01,-1.43353D+01,-2.69101D+01,7.24777D+00,1.26292D+01,
      *-3.36096D-03,-6.29668D-02,-6.10514D-01,9.37208D-01,6.18624D+00,
      *-2.30289D+00,-1.85408D+01,6.07569D-01,2.03182D+01,1.12493D+00,
      *-7.07223D+00,1.92676D-02,-2.85259D-01,-1.41838D+00,5.24527D+00,
      *1.63308D+01,-2.17267D+01,-5.67341D+01,3.14242D+01,7.48158D+01,
      *-1.44842D+01,-3.28804D+01,1.35965D-03,2.36398D-02,3.50827D-01,
      *-2.56738D-01,-3.79385D+00,-1.62734D+00,9.41271D+00,6.50368D+00,
      *-6.61233D+00,-4.87326D+00,4.22199D-01,-1.54683D-02,2.76979D-01,
      *1.40092D+00,-5.02486D+00,-1.63340D+01,1.94146D+01,5.52254D+01,
      *-2.59724D+01,-7.01293D+01,1.11184D+01,2.97053D+01,-1.62610D-03,
      *2.62887D-03,1.39271D-02,-5.84241D-02,2.02072D-01,1.48501D+00,
      *5.09267D-01,-3.92159D+00,-2.85911D+00,2.57091D+00,2.21554D+00,
      *4.25760D-03,-9.48573D-02,-4.18212D-01,1.75017D+00,5.25404D+00,
      *-6.36311D+00,-1.76322D+01,7.95791D+00,2.18645D+01,-3.17845D+00,
      *-9.01182D+00/


==> gaunt.f <==
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C     Main program:  gaunt.f
C
C     Calculates the relativistic Elwert Gaunt factor g_{zj}.
C     Uses Gauss quadrature integration method.
C
C   Please input the following values.
C
C     zj1 : the minimum  of the atomic number
C     zj2 : the maximum  of the atomic number
C     uu1 : the minimum  of log10(u)
C     uu2 : the maximum  of log10(u)
C      ud : the interval of log10(u)
C     tt1 : the minimum  of log10(T)
C     tt2 : the maximum  of log10(T)
C      td : the interval of log10(T)
C
C   The  Program produces accurate Gaunt factors for
C       Zj = 1 to 30, log10(u) = -4 to 1, log10(T) = 8 to 11
C
CCCCCCCCCCCCCCCCCC  12.July.1999, at Sophia T. Sakamoto   CCCCCC

       implicit real*8(a-z)

C
C For example
C
       zj1 = 1.d0
       zj2 = 30.d0
       uu1 = -4.d0
       uu2 = 1.d0
       ud  = 0.1d0
       tt1 = 8.d0
       tt2 = 11.d0
       td  = 0.1d0

CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC


       dd  = 1.D-6
       uu2 = uu2 + dd
       tt2 = tt2 + dd

       do 45 zj = zj1,zj2
          do 5  uu = uu1,uu2,ud
             do 15 tt = tt1,tt2,td

                gaunt = gzj(zj,tt,uu)

                write(6,100) zj,tt,uu,gaunt
  100        format('zj = ',f3.0,3x,'log T = ',f6.3,3x,
&                     'log u = ',f6.3,3x,'gzj = ',f14.7)

  15         continue
  5       continue
  45   continue
       stop
       end

c The calculation of gzj

       real*8 function gzj(zj,tt,uu)
       implicit real*8(a-h,j,o-z)
       parameter(n=100)
       real*8  x(n),w(n)

       n1  =  50
       cd  = -70.d0
       co  = 1.579D+5
       pai =  3.141592d0
       u   = 10.d0**uu
       t   = 10.d0**tt
       rr  = zj*zj*co/t
       q   = zj*zj*1.579d0*10.d0**(-4.d0)/(rr*5.93d0)
       v   = cd + 1.d0/q
       a1  = 1.d0/q + u
       a2  = 1.d0/q
       b1  = a1 + 100.d0
       b2  = a2 + 100.d0
       call legaus(a1,b1,n1,x,w)

       sum1 = 0.d0

       do 10 i = 1,n1
          sum1 = sum1 + w(i) * j(x(i),q,v,u,zj)
  10   continue
       call legaus(a2,b2,n1,x,w)
       sum2 = 0.d0
       do 11 i = 1,n1
          sum2 = sum2 + w(i) * g0(x(i),q,v,u,z)
  11   continue

       g1  = 3.d0 * dsqrt(6.d0) / (32.d0*dsqrt(pai))
       gzj = g1 * q**(7.d0/2.d0) * dexp(u) * sum1 / sum2

       return
       end

c----+-----+-----+-----+-----+-----+-----+-----+-----+-----+-----+
c      function j(x)
c----+-----+-----+-----+-----+-----+-----+-----+-----+-----+-----+
       real*8 function j(x,q,v,u,z)
       implicit real*8(a-z)
       f  = 1.d0/137.036d0
       p  = 3.141592d0
       a  = x - u
       b  = x*x - 1.d0/(q*q)
       c  = a*a - 1.d0/(q*q)
       bf = 2.d0 * dlog((a+dsqrt(c))*q)
       bi = 2.d0 * dlog((x+dsqrt(b))*q)
       l  = 2.d0 * dlog((a*x+dsqrt(c*b)-1.d0/(q*q))*q/u)
       j1 = (b/(dexp(x-v)+1.d0))*(a/x)*(1.d0-1.d0/(dexp(a-v)+1.d0))*(1.d0
      &-dexp(-2.d0*p*f*z*x/dsqrt(b)))/(1.d0-dexp(-2.d0*p*f*z*a
      &/dsqrt(c)))
       j21 = 4.d0/3.d0-2.d0*a*x*(b+c)/(b*c) + (bf*x*c**(-3.d0/2.d0)
      & + bi*a*b**(-3.d0/2.d0) - bf*bi/dsqrt(b*c))/(q*q)
       j221 = 8.d0*x*a/(3.d0*dsqrt(b*c)) + u*u*(a*a*x*x+b*c)
      &*(b*c)**(-3.d0/2.d0)
       j222 = (a*x+b)*bi*b**(-3.d0/2.d0) + 2.d0*u*a*x/(b*c)
      & - (a*x+c)*bf*c**(-3.d0/2.d0)
       j22 = l * (j221 + u/(2.d0*dsqrt(b*c)*q*q)*j222)
         j = j1 * (j21 + j22)
       return
       end
c----+-----+-----+-----+-----+-----+-----+-----+-----+-----+-----+
c      function g0(x)
c----+-----+-----+-----+-----+-----+-----+-----+-----+-----+-----+
       real*8 function g0(x,q,v)
       implicit real*8(a-z)
       g0 = q*q*q*x*dsqrt(x*x-1.d0/(q*q))/(1.d0+dexp(x-v))
       return
       end

c----+-----+-----+-----+-----+-----+-----+-----+-----+-----+-----+
       subroutine legaus(a,b,n,x,w)
c----+-----+-----+-----+-----+-----+-----+-----+-----+-----+-----+
*     gauss-legendre integral for x=[a,b]
*     x(i) gives the zeros of legendre polynomial of n-th order
*     w(i) gives associate crystoffel numbers
*----+-----+-----+-----+-----+ 4 jun. '85 -----+--- t.cheon -----+
       implicit real*8(a-h,o-z)
       dimension x(n),w(n)
       data irpmx /1000/
       data epsylon /1.d-14/
*----+     +-----+     +-----+
       if (n.le.0) then
              write(6,*)'>> n=',n,'  invalid argument  (func. legaus)'
*----+     +-----+     +-----+
       else if (n.eq.1) then
               x(1)=0.d0
               w(1)=2.d0
*----+     +-----+     +-----+
       else
               nc=(n+1)/2
               xcan=-1.d0
             do 10 i=1,nc
                 do 20 irp=1,irpmx
                         ff=pp(n,xcan,ppd)
                         df=ppd
                               s=0.d0
                               do 30 j=1,i-1
                               s=s+1.d0/(xcan-x(j))
    30                         continue
                         dif=-ff/(df-ff*s)
                         if(abs(dif).lt.epsylon) go to 99
                         xcan=xcan+dif
    20           continue
                         write(6,*)'### no convergence (subr.legaus)'
                         write(6,*)'### at i=',i
                         write(6,*)'### x-x''=',dif
    99           continue
                 x(i)=xcan
                 w(i)=2.d0/(n*pp(n-1,xcan,ddd)*df)
                         rr=0.d0
               stepu=df-ff*s
               stepd1=(2*xcan*df-n*(n+1)*ff)/(1.d0-xcan*xcan)
               stepd2=-2*df*s+ff*s*s-rr*ff
             xcan=xcan+stepu/(stepd1+stepd2)
    10       continue
                 do 50 i=nc+1,n
                 x(i)=-x(n-i+1)
                 w(i)= w(n-i+1)
    50           continue
       end if
*----+     +-----+     +-----+
                 fa1=0.5d0*(b-a)
                 fa2=0.5d0*(b+a)
             do 70 i=1,n
             x(i)=fa1*x(i)+fa2
             w(i)=fa1*w(i)
    70       continue
*----+-----+-----+-----+-----+-----+-----+-----+-----+-----+-----+
       end

c----+-----+-----+-----+-----+-----+-----+-----+-----+-----+-----+
       function pp(n,x,ppd)
c----+-----+-----+-----+-----+-----+-----+-----+-----+-----+-----+
*     legendre polynomial of order n
*     ppd returns the 1st derivative of pp(x)
*----+-----+-----+-----+-----+ 4 jun. '85 -----+--- t.cheon -----+
       implicit real*8(a-h,o-z)
                   p0=1.d0
                   p1=x
                         pd0=0.d0
                         pd1=1.d0
       if (n.eq.0) then
             pp = p0
             ppd= pd0
       else if (n.eq.1) then
             pp = p1
             ppd= pd1
       else
                 pi1= p1
                 pi2= p0
                   pdi1=pd1
                   pdi2=pd0
             do 10 i=2,n
                               f1=(2.d0*i-1.d0)/(1.d0*i)
                               f2=(1.d0*i-1.d0)/(1.d0*i)
             pi = f1*x*pi1 - f2*pi2
             pdi= f1*(x*pdi1+pi1) - f2*pdi2
                 pi2 = pi1
                 pdi2= pdi1
                 pi1 = pi
                 pdi1= pdi
    10       continue
             pp=pi
             ppd=pdi
       end if
       end

